Unsteady Aerodynamics and Vortex-sheet Formation of A Two-dimensional Airfoil

Unsteady inviscid flow models of wings and airfoils have been developed to study the aerodynamics of natural and man-made flyers. Vortex methods have been extensively applied to reduce the dimensionality of these aerodynamic models, based on the proper estimation of the strength and distribution of the vortices in the wake. In such modeling approaches, one of the most fundamental questions is how the vortex sheets are generated and released from sharp edges. To determine the formation of the trailing-edge vortex sheet, the classical Kutta condition can be extended to unsteady situations by realizing that a flow cannot turn abruptly around a sharp edge. This condition can be readily applied to a flat plate or an airfoil with cusped trailing edge since the direction of the forming vortex sheet is known to be tangential to the trailing edge. However, for a finite-angle trailing edge, or in the case of flow separation away from a sharp corner, the direction of the forming vortex sheet is ambiguous. To remove any ad-hoc implementation, the unsteady Kutta condition, the conservation of circulation, as well as the conservation laws of mass and momentum are coupled to analytically solve for the angle, strength, and relative velocity of the trailing-edge vortex sheet. The two-dimensional aerodynamic model together with the proposed vortex-sheet formation condition is verified by comparing flow structures and force calculations with experimental results for airfoils in steady and unsteady background flows.

==> FIG/Angle_vs_u.m <==

%Authors: Xi Xia
%--------------------------------------------------------------------------
clc; close all; clear all;
%--------------------------------------------------------------------------
%Initializing
%--------------------------------------------------------------------------

u1 = 1;
u2 = 10.^([-2:0.1:2]);

theta0 = [pi/18 pi*2/18 pi*3/18];

for i=1:numel(theta0)
    u3 = sqrt(u1^2+u2.^2+2*u1*u2.*cos(theta0(i)));
    theta(i,:) = acos((u1^2+u3.^2-u2.^2)./2./u1./u3)/theta0(i); 
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
color1 = [0,0.7,0];
color2 = [0,0,0.8];
color3 = [0.6,0.0,0.0];
color4 = [0.3,0.3,0.3];
color5 = [0.0,0.5,1.0];

%--------------------------------------------------------------------------
%Plot1
%--------------------------------------------------------------------------
figure

set(gcf,'paperunits','centimeters')
set(gca,'position',[0.13,0.17 0.77 0.75])
set(gcf,'papersize',[10,10]) % Desired outer dimensions of figure
set(gcf,'paperposition',[-0.5,-0.4,11,11]) % Place plot on figure


% hold on
semilogx(u2,theta(1,:),'k','linewidth',2);
hold on
semilogx(u2,1-theta(1,:),'k--','linewidth',2);

% semilogx(u2,(u2-u1)./(u2+u1),'s');
% set(handle,'MarkerEdgeColor',color1,'MarkerSize',6);
% 
% handle = semilogx(u2,theta(2,:));
% set(handle,'MarkerEdgeColor',color2,'MarkerSize',6);
% 
% handle = semilogx(u2,theta(3,:));
% set(handle,'MarkerEdgeColor',color3,'MarkerSize',6);


% handle = plot(Lod(13:25),xf(13:25),'s');
% set(handle,'MarkerEdgeColor',color_SJ2,'MarkerSize',6);
% hold on
% 
% handle = plot(Lod(26:50),xf(26:50),'v');
% set(handle,'MarkerEdgeColor',color_SJ3,'MarkerSize',6);

% xlim([0 52])
% ylim([0 60])
xlabel('$u_{2-}/u_{1+}$','interpreter','latex','FontSize',16)
% ylabel('()','interpreter','latex','FontSize',16)
h_legend = legend('$\Delta\theta_1/\Delta\theta_0$','$\Delta\theta_2/\Delta\theta_0$','Location','west')
set(h_legend,'FontSize',12,'interpreter','latex')

set(gca,'FontSize',12,'FontName', 'Times')
% p_legend = get(h_legend,'Position');
% set(h_legend,'Position',p_legend+[0.02 0.02 0 0])
% axis square
% box off
%--------------------------------------------------------------------------
%Save figures as .eps and .pdf
%--------------------------------------------------------------------------

set(gcf,'color','none');
set(gca,'color','none');
set(gcf,'InvertHardCopy','off');


print -dpdf angle-u_JFM.pdf
print -dpsc2 angle-u_JFM.ps
print -depsc2 angle-u_JFM.eps



